A Swiss Army Infinitesimal Jackknife

The error or variability of machine learning algorithms is often assessed by repeatedly re-fitting a model with different weighted versions of the observed data. The ubiquitous tools of cross-validation (CV) and the bootstrap are examples of this technique. These methods are powerful in large part due to their model agnosticism but can be slow to run on modern, large data sets due to the need to repeatedly re-fit the model. In this work, we use a linear approximation to the dependence of the fitting procedure on the weights, producing results that can be faster than repeated re-fitting by an order of magnitude. This linear approximation is sometimes known as the "infinitesimal jackknife" in the statistics literature, where it is mostly used as a theoretical tool to prove asymptotic results. We provide explicit finite-sample error bounds for the infinitesimal jackknife in terms of a small number of simple, verifiable assumptions. Our results apply whether the weights and data are stochastic or deterministic, and so can be used as a tool for proving the accuracy of the infinitesimal jackknife on a wide variety of problems. As a corollary, we state mild regularity conditions under which our approximation consistently estimates true leave-$k$-out cross-validation for any fixed $k$. These theoretical results, together with modern automatic differentiation software, support the application of the infinitesimal jackknife to a wide variety of practical problems in machine learning, providing a "Swiss Army infinitesimal jackknife". We demonstrate the accuracy of our methods on a range of simulated and real datasets.

==> compile_arxiv.sh <==
#!/bin/bash

# Copy files and compile a version that can be uploaded to the arxiv.
# Note that, prior to running this script, you must knit the real and
# synthetic experiments with the corresponding knit_*.sh.  And before doing
# this, you must set the R variable ``single_column`` to ``TRUE`` in
# ``main.tex`` and the two ``Rnw`` files.

cp -R ../appendix_pdfs .
cp ../*tex .
cp ../*bib .
cp -R ../figure .

pdflatex main.tex
bibtex main.tex
pdflatex main.tex
pdflatex main.tex

